$\Xi_c \to \Xi$ form factors from lattice QCD with domain-wall quarks: A new piece in the puzzle of $\Xi_c^0$ decay rates

We present a lattice-QCD determination of the vector and axial-vector form factors that describe the charm-baryon semileptonic decays $\Xi_c\to \Xi \ell^+ \nu_\ell$. The calculation uses a domain-wall action for the up, down, and strange quarks, and an anisotropic clover action for the charm quark. We use four ensembles of gauge-field configurations generated by the RBC and UKQCD collaborations, with lattice spacings between 0.111 and 0.073 fm and pion masses ranging from 430 to 230 MeV. We present Standard-Model predictions for the decay rates and branching fractions of $\Xi_c^0\to \Xi_c^-\ell^+ \nu_\ell$ and $\Xi_c^+\to\Xi_c^0\ell^+ \nu_\ell$ for $\ell=e,\mu$. In particular, we obtain $\Gamma(\Xi_c^0 \to \Xi^- e^+ \nu_e)/|V_{cs}|^2 = 0.2515(73)\text{ ps}^{-1}$ and $\mathcal{B}(\Xi_c^0 \to \Xi^- e^+ \nu_e) = 3.58(12)\:\%$. These values are higher than those predicted by a previous lattice calculation and substantially higher than the experimentally measured values, but consistent with expectations from approximate $SU(3)$ flavor symmetry.

==> anc/param_cov.dat <==
a0_fplus  a0_fplus  0.0004281993279885
a0_fplus  a1_fplus  -0.0059282515603126
a0_fplus  a2_fplus  0.032941516946742
a0_fplus  a3_fplus  -0.049152612467235
a0_fplus  a0_fperp  0.00047254956535298
a0_fplus  a1_fperp  -0.0035089306317338
a0_fplus  a2_fperp  0.0068360670464339
a0_fplus  a3_fperp  -0.0046925957811088
a0_fplus  a0_f0  0.00030749373821338
a0_fplus  a1_f0  -0.0028141503242492
a0_fplus  a3_f0  -0.0043828525973997
a0_fplus  a0_gpp  5.1072985761865e-05
a0_fplus  a1_gplus  -0.00054668450991313
a0_fplus  a2_gplus  0.0018920557903422
a0_fplus  a3_gplus  0.0010999470777191
a0_fplus  a1_gperp  -0.00082171330884671
a0_fplus  a2_gperp  0.0021962890183454
a0_fplus  a3_gperp  -0.0035866293594407
a0_fplus  a0_g0  7.8406450474877e-05
a0_fplus  a1_g0  -0.0012321630985094
a0_fplus  a3_g0  0.003311895399258
a1_fplus  a0_fplus  -0.0059282515603113
a1_fplus  a1_fplus  0.20587264774508
a1_fplus  a2_fplus  -1.6650090869317
a1_fplus  a3_fplus  4.3346728033623
a1_fplus  a0_fperp  -0.00625652322676
a1_fplus  a1_fperp  0.095403118547512
a1_fplus  a2_fperp  -0.27799308707112
a1_fplus  a3_fperp  -0.089443649405703
a1_fplus  a0_f0  -0.0028745427752435
a1_fplus  a1_f0  0.10601370170545
a1_fplus  a3_f0  0.33865107517464
a1_fplus  a0_gpp  -0.00063134314882076
a1_fplus  a1_gplus  0.020212174422715
a1_fplus  a2_gplus  -0.093828758766468
a1_fplus  a3_gplus  0.11428686244155
a1_fplus  a1_gperp  0.027205462034399
a1_fplus  a2_gperp  -0.10395940322853
a1_fplus  a3_gperp  -0.075296486287708
a1_fplus  a0_g0  -0.0012785072520418
a1_fplus  a1_g0  0.036947829900166
a1_fplus  a3_g0  -0.03081806051222
a2_fplus  a0_fplus  0.032941516946726
a2_fplus  a1_fplus  -1.6650090869317
a2_fplus  a2_fplus  26.728598343031
a2_fplus  a3_fplus  -111.45929475131
a2_fplus  a0_fperp  0.018628663454863
a2_fplus  a1_fperp  -0.57627691578287
a2_fplus  a2_fperp  6.1160788368194
a2_fplus  a3_fperp  2.9517901503417
a2_fplus  a0_f0  0.012028056872411
a2_fplus  a1_f0  -0.58917125126122
a2_fplus  a3_f0  -6.5518218334292
a2_fplus  a0_gpp  0.0024481714382239
a2_fplus  a1_gplus  -0.07321242283435
a2_fplus  a2_gplus  1.4954325382436
a2_fplus  a3_gplus  -3.5706247379603
a2_fplus  a1_gperp  -0.14109207064514
a2_fplus  a2_gperp  2.5464748352441
a2_fplus  a3_gperp  1.4053290349818
a2_fplus  a0_g0  0.0036935706650889
a2_fplus  a1_g0  -0.12081441223468
a2_fplus  a3_g0  0.092699526127398
a3_fplus  a0_fplus  -0.049152612467163
a3_fplus  a1_fplus  4.334672803362
a3_fplus  a2_fplus  -111.4592947513
a3_fplus  a3_fplus  829.1848927399
a3_fplus  a0_fperp  -0.01372745637461
a3_fplus  a1_fperp  0.24330728829882
a3_fplus  a2_fperp  -1.3156349504613
a3_fplus  a3_fperp  5.6547863181563
a3_fplus  a0_f0  -0.0017541555774117
a3_fplus  a1_f0  -0.23765011788352
a3_fplus  a3_f0  51.922940748679
a3_fplus  a0_gpp  -0.00026031694103091
a3_fplus  a1_gplus  -0.03733868182359
a3_fplus  a2_gplus  1.4135902655694
a3_fplus  a3_gplus  -4.8027673132841
a3_fplus  a1_gperp  -0.13589225580831
a3_fplus  a2_gperp  2.9483108218022
a3_fplus  a3_gperp  0.75183679728231
a3_fplus  a0_g0  -0.0017567205755292
a3_fplus  a1_g0  0.070897618625194
a3_fplus  a3_g0  7.9904407219487
a0_fperp  a0_fplus  0.00047254956535304
a0_fperp  a1_fplus  -0.0062565232267612
a0_fperp  a2_fplus  0.018628663454871
a0_fperp  a3_fplus  -0.013727456374634
a0_fperp  a0_fperp  0.0018301244541421
a0_fperp  a1_fperp  -0.017433757329702
a0_fperp  a2_fperp  0.057168033988745
a0_fperp  a3_fperp  -0.042895268856634
a0_fperp  a0_f0  0.00038632300222612
a0_fperp  a1_f0  -0.0039673824904586
a0_fperp  a3_f0  -0.00058181861968212
a0_fperp  a0_gpp  7.7886571215438e-05
a0_fperp  a1_gplus  -0.0012329219360566
a0_fperp  a2_gplus  -0.00048218920255449
a0_fperp  a3_gplus  0.0083552526888943
a0_fperp  a1_gperp  -0.0013603744603711
a0_fperp  a2_gperp  -0.0017982422554168
a0_fperp  a3_gperp  0.0036287869461564
a0_fperp  a0_g0  0.00014399797041611
a0_fperp  a1_g0  -0.0030619024701044
a0_fperp  a3_g0  -0.0081971551783792
a1_fperp  a0_fplus  -0.0035089306317336
a1_fperp  a1_fplus  0.095403118547517
a1_fperp  a2_fplus  -0.57627691578288
a1_fperp  a3_fplus  0.24330728829888
a1_fperp  a0_fperp  -0.017433757329701
a1_fperp  a1_fperp  0.37793915399538
a1_fperp  a2_fperp  -2.5998733372905
a1_fperp  a3_fperp  4.6409497323578
a1_fperp  a0_f0  -0.0024110950807708
a1_fperp  a1_f0  0.062845963702746
a1_fperp  a3_f0  -0.064644897366086
a1_fperp  a0_gpp  -0.00089308467104334
a1_fperp  a1_gplus  0.023258651580383
a1_fperp  a2_gplus  -0.086033568110662
a1_fperp  a3_gplus  0.13796018214538
a1_fperp  a1_gperp  0.024911257531975
a1_fperp  a2_gperp  -0.095737264632663
a1_fperp  a3_gperp  -0.20954549241284
a1_fperp  a0_g0  -0.0016697031564945
a1_fperp  a1_g0  0.046759896631235
a1_fperp  a3_g0  0.22155967479713
a2_fperp  a0_fplus  0.0068360670464317
a2_fperp  a1_fplus  -0.27799308707133
a2_fperp  a2_fplus  6.11607883682
a2_fperp  a3_fplus  -1.3156349504624
a2_fperp  a0_fperp  0.05716803398874
a2_fperp  a1_fperp  -2.5998733372906
a2_fperp  a2_fperp  36.871845013195
a2_fperp  a3_fperp  -118.5860141111
a2_fperp  a0_f0  0.0043727859570847
a2_fperp  a1_f0  -0.18200703282524
a2_fperp  a3_f0  1.9162216234484
a2_fperp  a0_gpp  0.0027912795292078
a2_fperp  a1_gplus  -0.079487906836214
a2_fperp  a2_gplus  1.9636942102706
a2_fperp  a3_gplus  -4.1095184862798
a2_fperp  a1_gperp  -0.1184301312011
a2_fperp  a2_gperp  3.0095188754853
a2_fperp  a3_gperp  1.8212050482846
a2_fperp  a0_g0  0.0018112549061341
a2_fperp  a1_g0  -0.08412159591761
a2_fperp  a3_g0  -0.98757123963497
a3_fperp  a0_fplus  -0.0046925957811064
a3_fperp  a1_fplus  -0.089443649404956
a3_fperp  a2_fplus  2.9517901503404
a3_fperp  a3_fplus  5.654786318157
a3_fperp  a0_fperp  -0.042895268856642
a3_fperp  a1_fperp  4.6409497323583
a3_fperp  a2_fperp  -118.5860141111
a3_fperp  a3_fperp  878.47288034633
a3_fperp  a0_f0  -0.0062968670671492
a3_fperp  a1_f0  -0.032964748189138
a3_fperp  a3_f0  3.8283147428016
a3_fperp  a0_gpp  -0.0010134434957647
a3_fperp  a1_gplus  0.066396189425433
a3_fperp  a2_gplus  -0.43732677419228
a3_fperp  a3_gplus  -4.8171930430504
a3_fperp  a1_gperp  0.052271695336324
a3_fperp  a2_gperp  0.23761426222346
a3_fperp  a3_gperp  2.3993442171262
a3_fperp  a0_g0  -6.2549683757572e-05
a3_fperp  a1_g0  -0.01241532474863
a3_fperp  a3_g0  -3.8095745745575
a0_f0  a0_fplus  0.0003074937382134
a0_f0  a1_fplus  -0.002874542775243
a0_f0  a2_fplus  0.012028056872422
a0_f0  a3_fplus  -0.0017541555774735
a0_f0  a0_fperp  0.00038632300222605
a0_f0  a1_fperp  -0.0024110950807696
a0_f0  a2_fperp  0.0043727859570892
a0_f0  a3_fperp  -0.0062968670671544
a0_f0  a0_f0  0.00041318467268752
a0_f0  a1_f0  -0.0050388920034512
a0_f0  a3_f0  -0.030241057355362
a0_f0  a0_gpp  6.0195977905444e-05
a0_f0  a1_gplus  -0.00068397713312075
a0_f0  a2_gplus  0.0027950797800072
a0_f0  a3_gplus  -0.0024549551484474
a0_f0  a1_gperp  -0.00074431421043786
a0_f0  a2_gperp  0.0039542594522962
a0_f0  a3_gperp  -0.0038374371029537
a0_f0  a0_g0  6.7602437653681e-05
a0_f0  a1_g0  -0.00088695109547558
a0_f0  a3_g0  0.0027328745192219
a1_f0  a0_fplus  -0.0028141503242482
a1_f0  a1_fplus  0.10601370170541
a1_f0  a2_fplus  -0.58917125126113
a1_f0  a3_fplus  -0.2376501178834
a1_f0  a0_fperp  -0.0039673824904568
a1_f0  a1_fperp  0.062845963702706
a1_f0  a2_fperp  -0.18200703282508
a1_f0  a3_fperp  -0.032964748189704
a1_f0  a0_f0  -0.0050388920034519
a1_f0  a1_f0  0.18350608166478
a1_f0  a3_f0  4.3611019905098
a1_f0  a0_gpp  -0.00073201376344785
a1_f0  a1_gplus  0.024454096352014
a1_f0  a2_gplus  -0.1577156780462
a1_f0  a3_gplus  0.24074122414213
a1_f0  a1_gperp  0.027876741603365
a1_f0  a2_gperp  -0.15574068111319
a1_f0  a3_gperp  -0.045237341516885
a1_f0  a0_g0  -0.00091850240907027
a1_f0  a1_g0  0.027605939471284
a1_f0  a3_g0  -0.11886168658908
a3_f0  a0_fplus  -0.0043828525973806
a3_f0  a1_fplus  0.33865107517421
a3_f0  a2_fplus  -6.551821833428
a3_f0  a3_fplus  51.922940748678
a3_f0  a0_fperp  -0.00058181861965639
a3_f0  a1_fperp  -0.064644897366645
a3_f0  a2_fperp  1.9162216234498
a3_f0  a3_fperp  3.8283147427992
a3_f0  a0_f0  -0.030241057355352
a3_f0  a1_f0  4.3611019905095
a3_f0  a3_f0  825.20678999227
a3_f0  a0_gpp  -0.00071884677597846
a3_f0  a1_gplus  0.075513995997266
a3_f0  a2_gplus  -0.98780215412135
a3_f0  a3_gplus  3.6422538473956
a3_f0  a1_gperp  0.1581628213322
a3_f0  a2_gperp  -1.7509923457523
a3_f0  a3_gperp  2.5472270418478
a3_f0  a0_g0  -0.0015503855191067
a3_f0  a1_g0  0.072155886158607
a3_f0  a3_g0  -3.4114495863557
a0_gpp  a0_fplus  5.1072985761953e-05
a0_gpp  a1_fplus  -0.00063134314882239
a0_gpp  a2_fplus  0.002448171438232
a0_gpp  a3_fplus  -0.00026031694104293
a0_gpp  a0_fperp  7.7886571215537e-05
a0_gpp  a1_fperp  -0.00089308467104515
a0_gpp  a2_fperp  0.0027912795292187
a0_gpp  a3_fperp  -0.0010134434957785
a0_gpp  a0_f0  6.0195977905489e-05
a0_gpp  a1_f0  -0.00073201376344828
a0_gpp  a3_f0  -0.00071884677598558
a0_gpp  a0_gpp  0.0002041784219481
a0_gpp  a1_gplus  -0.0018229403186598
a0_gpp  a2_gplus  0.0090333387290348
a0_gpp  a3_gplus  -0.010256269427478
a0_gpp  a1_gperp  -0.0015520503364213
a0_gpp  a2_gperp  0.0060190512465268
a0_gpp  a3_gperp  -0.0088513269716131
a0_gpp  a0_g0  0.00018646851995436
a0_gpp  a1_g0  -0.0013252831374155
a0_gpp  a3_g0  -0.0039564206967024
a1_gplus  a0_fplus  -0.00054668450991291
a1_gplus  a1_fplus  0.020212174422711
a1_gplus  a2_fplus  -0.073212422834339
a1_gplus  a3_fplus  -0.037338681823579
a1_gplus  a0_fperp  -0.001232921936057
a1_gplus  a1_fperp  0.023258651580397
a1_gplus  a2_fperp  -0.07948790683633
a1_gplus  a3_fperp  0.066396189425536
a1_gplus  a0_f0  -0.0006839771331206
a1_gplus  a1_f0  0.024454096352012
a1_gplus  a3_f0  0.075513995997405
a1_gplus  a0_gpp  -0.0018229403186592
a1_gplus  a1_gplus  0.0734641303867
a1_gplus  a2_gplus  -0.76530664068878
a1_gplus  a3_gplus  2.8743400530846
a1_gplus  a1_gperp  0.051588444574926
a1_gplus  a2_gperp  -0.23024855076869
a1_gplus  a3_gperp  0.17504620782247
a1_gplus  a0_g0  -0.0010596216409138
a1_gplus  a1_g0  0.037946717824223
a1_gplus  a3_g0  -0.098942977590552
a2_gplus  a0_fplus  0.0018920557903333
a2_gplus  a1_fplus  -0.093828758766451
a2_gplus  a2_fplus  1.4954325382435
a2_gplus  a3_fplus  1.4135902655697
a2_gplus  a0_fperp  -0.00048218920255142
a2_gplus  a1_fperp  -0.086033568110829
a2_gplus  a2_fperp  1.9636942102717
a2_gplus  a3_fperp  -0.43732677419407
a2_gplus  a0_f0  0.0027950797799944
a2_gplus  a1_f0  -0.15771567804613
a2_gplus  a3_f0  -0.98780215412078
a2_gplus  a0_gpp  0.0090333387290258
a2_gplus  a1_gplus  -0.76530664068878
a2_gplus  a2_gplus  17.786825443883
a2_gplus  a3_gplus  -97.150821275442
a2_gplus  a1_gperp  -0.42317314216624
a2_gplus  a2_gperp  5.6009415465887
a2_gplus  a3_gperp  -3.3014309566347
a2_gplus  a0_g0  0.0026069682847262
a2_gplus  a1_g0  -0.17245697785392
a2_gplus  a3_g0  -0.35230350832364
a3_gplus  a0_fplus  0.0010999470777587
a3_gplus  a1_fplus  0.11428686244147
a3_gplus  a2_fplus  -3.5706247379595
a3_gplus  a3_fplus  -4.8027673132897
a3_gplus  a0_fperp  0.008355252688872
a3_gplus  a1_fperp  0.13796018214612
a3_gplus  a2_fperp  -4.1095184862822
a3_gplus  a3_fperp  -4.8171930430495
a3_gplus  a0_f0  -0.0024549551484196
a3_gplus  a1_f0  0.24074122414236
a3_gplus  a3_f0  3.6422538473947
a3_gplus  a0_gpp  -0.010256269427467
a3_gplus  a1_gplus  2.8743400530849
a3_gplus  a2_gplus  -97.150821275441
a3_gplus  a3_gplus  806.82192988152
a3_gplus  a1_gperp  0.63643412105138
a3_gplus  a2_gperp  -13.280462301961
a3_gplus  a3_gperp  25.99911038485
a3_gplus  a0_g0  0.013811488239121
a3_gplus  a1_g0  -0.42594250727399
a3_gplus  a3_g0  50.212278727017
a1_gperp  a0_fplus  -0.00082171330884762
a1_gperp  a1_fplus  0.027205462034407
a1_gperp  a2_fplus  -0.14109207064519
a1_gperp  a3_fplus  -0.13589225580825
a1_gperp  a0_fperp  -0.0013603744603727
a1_gperp  a1_fperp  0.024911257531997
a1_gperp  a2_fperp  -0.11843013120121
a1_gperp  a3_fperp  0.052271695336336
a1_gperp  a0_f0  -0.00074431421043943
a1_gperp  a1_f0  0.027876741603383
a1_gperp  a3_f0  0.15816282133247
a1_gperp  a0_gpp  -0.0015520503364223
a1_gperp  a1_gplus  0.051588444574935
a1_gperp  a2_gplus  -0.42317314216623
a1_gperp  a3_gplus  0.6364341210508
a1_gperp  a1_gperp  0.11302087267303
a1_gperp  a2_gperp  -0.99798275395679
a1_gperp  a3_gperp  3.0285835980293
a1_gperp  a0_g0  -0.001439467698606
a1_gperp  a1_g0  0.038935341318292
a1_gperp  a3_g0  -0.57698135864151
a2_gperp  a0_fplus  0.0021962890183454
a2_gperp  a1_fplus  -0.1039594032286
a2_gperp  a2_fplus  2.5464748352445
a2_gperp  a3_fplus  2.9483108218007
a2_gperp  a0_fperp  -0.0017982422554105
a2_gperp  a1_fperp  -0.095737264632787
a2_gperp  a2_fperp  3.0095188754858
a2_gperp  a3_fperp  0.23761426222315
a2_gperp  a0_f0  0.0039542594522966
a2_gperp  a1_f0  -0.15574068111324
a2_gperp  a3_f0  -1.7509923457523
a2_gperp  a0_gpp  0.0060190512465315
a2_gperp  a1_gplus  -0.23024855076873
a2_gperp  a2_gplus  5.6009415465885
a2_gperp  a3_gplus  -13.280462301959
a2_gperp  a1_gperp  -0.99798275395681
a2_gperp  a2_gperp  23.978366249168
a2_gperp  a3_gperp  -97.9134377087
a2_gperp  a0_g0  0.001009545722002
a2_gperp  a1_g0  -0.061902256664797
a2_gperp  a3_g0  8.6649351883647
a3_gperp  a0_fplus  -0.0035866293594411
a3_gperp  a1_fplus  -0.075296486287519
a3_gperp  a2_fplus  1.4053290349814
a3_gperp  a3_fplus  0.75183679728719
a3_gperp  a0_fperp  0.0036287869461468
a3_gperp  a1_fperp  -0.20954549241261
a3_gperp  a2_fperp  1.8212050482851
a3_gperp  a3_fperp  2.3993442171232
a3_gperp  a0_f0  -0.0038374371029564
a3_gperp  a1_f0  -0.045237341516716
a3_gperp  a3_f0  2.5472270418472
a3_gperp  a0_gpp  -0.0088513269716029
a3_gperp  a1_gplus  0.17504620782247
a3_gperp  a2_gplus  -3.3014309566341
a3_gperp  a3_gplus  25.999110384848
a3_gperp  a1_gperp  3.0285835980291
a3_gperp  a2_gperp  -97.913437708697
a3_gperp  a3_gperp  856.27339914849
a3_gperp  a0_g0  -0.0014604669493585
a3_gperp  a1_g0  -0.20607701175107
a3_gperp  a3_g0  9.0518571693495
a0_g0  a0_fplus  7.8406450475058e-05
a0_g0  a1_fplus  -0.0012785072520446
a0_g0  a2_fplus  0.0036935706651004
a0_g0  a3_fplus  -0.0017567205755399
a0_g0  a0_fperp  0.00014399797041628
a0_g0  a1_fperp  -0.0016697031564968
a0_g0  a2_fperp  0.0018112549061456
a0_g0  a3_fperp  -6.2549683771535e-05
a0_g0  a0_f0  6.7602437653832e-05
a0_g0  a1_f0  -0.00091850240907191
a0_g0  a3_f0  -0.0015503855191201
a0_g0  a0_gpp  0.00018646851995432
a0_g0  a1_gplus  -0.0010596216409144
a0_g0  a2_gplus  0.0026069682847356
a0_g0  a3_gplus  0.013811488239116
a0_g0  a1_gperp  -0.0014394676986042
a0_g0  a2_gperp  0.0010095457219922
a0_g0  a3_gperp  -0.0014604669493498
a0_g0  a0_g0  0.00032168904879244
a0_g0  a1_g0  -0.0046823219614856
a0_g0  a3_g0  -0.037279161965044
a1_g0  a0_fplus  -0.0012321630985118
a1_g0  a1_fplus  0.036947829900188
a1_g0  a2_fplus  -0.12081441223475
a1_g0  a3_fplus  0.070897618625172
a1_g0  a0_fperp  -0.0030619024701063
a1_g0  a1_fperp  0.046759896631254
a1_g0  a2_fperp  -0.084121595917718
a1_g0  a3_fperp  -0.012415324748559
a1_g0  a0_f0  -0.00088695109547837
a1_g0  a1_f0  0.02760593947131
a1_g0  a3_f0  0.072155886158911
a1_g0  a0_gpp  -0.0013252831374139
a1_g0  a1_gplus  0.037946717824217
a1_g0  a2_gplus  -0.17245697785395
a1_g0  a3_gplus  -0.42594250727443
a1_g0  a1_gperp  0.038935341318256
a1_g0  a2_gperp  -0.061902256664608
a1_g0  a3_gperp  -0.2060770117516
a1_g0  a0_g0  -0.0046823219614839
a1_g0  a1_g0  0.14471324970632
a1_g0  a3_g0  3.6851037270447
a3_g0  a0_fplus  0.0033118953992442
a3_g0  a1_fplus  -0.030818060512364
a3_g0  a2_fplus  0.092699526127582
a3_g0  a3_fplus  7.9904407219461
a3_g0  a0_fperp  -0.0081971551783437
a3_g0  a1_fperp  0.22155967479661
a3_g0  a2_fperp  -0.98757123963486
a3_g0  a3_fperp  -3.8095745745526
a3_g0  a0_f0  0.0027328745192207
a3_g0  a1_f0  -0.11886168658943
a3_g0  a3_f0  -3.4114495863568
a3_g0  a0_gpp  -0.0039564206966947
a3_g0  a1_gplus  -0.098942977590807
a3_g0  a2_gplus  -0.35230350832379
a3_g0  a3_gplus  50.212278727017
a3_g0  a1_gperp  -0.57698135864192
a3_g0  a2_gperp  8.6649351883648
a3_g0  a3_gperp  9.0518571693516
a3_g0  a0_g0  -0.037279161965026
a3_g0  a1_g0  3.6851037270442
a3_g0  a3_g0  836.03256353559


==> anc/param_res.dat <==
a0_fplus  0.95714285851191
a1_fplus  -4.4837504920213
a2_fplus  16.227084923269
a3_fplus  -20.333137353315
a0_fperp  1.7572499570456
a1_fperp  -6.555914593416
a2_fperp  12.561015980085
a3_fperp  -6.573991836426
a0_f0  0.90350591717742
a1_f0  -3.4738830048381
a3_f0  -4.7103835292666
a0_gpp  0.76420493818915
a1_gplus  -3.4550046669856
a2_gplus  12.737051549838
a3_gplus  7.5318264177165
a1_gperp  -3.2951886959514
a2_gperp  11.469021041812
a3_gperp  13.890255625651
a0_g0  0.83674794772934
a1_g0  -5.1430803451896
a3_g0  0.090348289785124

